Causal survival embeddings: non-parametric counterfactual inference under censoring

Model-free time-to-event regression under confounding presents challenges due to biases introduced by causal and censoring sampling mechanisms. This phenomenology poses problems for classical non-parametric estimators like Beran's or the k-nearest neighbours algorithm. In this study, we propose a natural framework that leverages the structure of reproducing kernel Hilbert spaces (RKHS) and, specifically, the concept of kernel mean embedding to address these limitations. Our framework has the potential to enable statistical counterfactual modeling, including counterfactual prediction and hypothesis testing, under right-censoring schemes. Through simulations and an application to the SPRINT trial, we demonstrate the practical effectiveness of our method, yielding coherent results when compared to parallel analyses in existing literature. We also provide a theoretical analysis of our estimator through an RKHS-valued empirical process. Our approach offers a novel tool for performing counterfactual survival estimation in observational studies with incomplete information. It can also be complemented by state-of-the-art algorithms based on semi-parametric and parametric models.

==> ellipse.R <==
ellipsePoints <- function(a,b, alpha = 0, loc = c(0,0), n = 201,
                          keep.ab.order = FALSE)
{
    ## Purpose: ellipse points,radially equispaced, given geometric par.s
    ## -------------------------------------------------------------------------
    ## Arguments: a, b : length of half axes in (x,y) direction
    ##            alpha: angle (in degrees) for rotation
    ##            loc  : center of ellipse
    ##            n    : number of points
    ## -------------------------------------------------------------------------
    ## Author: Martin Maechler, Date: 19 Mar 2002

    stopifnot(is.numeric(a), is.numeric(b))
    reorder <- a < b && keep.ab.order
    B <- min(a,b)
    A <- max(a,b)
    ## B <= A
    d2 <- (A-B)*(A+B) ## = A^2 - B^2
    phi <- 2*pi*seq(0,1, len = n)
    sp <- sin(phi)
    cp <- cos(phi)
    r <- a*b / sqrt(B^2 + d2 * sp^2)
    xy <- r * if(reorder) cbind(sp, cp) else cbind(cp, sp)
    ## xy are the ellipse points for alpha = 0 and loc = (0,0)
    al <- alpha * pi/180
    ca <- cos(al)
    sa <- sin(al)
    xy %*% rbind(c(ca, sa), c(-sa, ca)) + cbind(rep(loc[1],n),
                                                rep(loc[2],n))
}

